The M/PH_2/1 Queue: Explicit Distributions, Sojourn Times and Numerical Benchmarks

Two-phase phase-type ($PH_2$) distributions are among the service-time models used most often in applied queueing, because they capture coefficients of variation above and below one with few parameters. This note collects, in one place and in ready-to-use form, the stationary queue-length distribution $p_n = A_1 r_1^n + A_2 r_2^n$ and the sojourn-time density $f_{W_s}(t) = c_1 e^{\alpha_1 t} + c_2 e^{\alpha_2 t}$ for the $M/E_2/1$, $M/Hypo_2/1$, $M/Hyper_2/1$ and $M/Coxian_2/1$ queues, with every coefficient written in the parameters that a fitting procedure returns. None of these results is new in substance; however, obtaining them from the general theory takes work that each user would otherwise have to repeat. The formulas are obtained from the Pollaczek-Khinchine transforms, related to the matrix-geometric and phase-type representations of the same queues, and verified numerically in 40-digit arithmetic. The note also gives the matrices needed to reproduce the results in standard software, a comparison with the matrix-analytic library BuTools, formulas for tail and threshold quantities and their derivatives, and a worked example calibrated to published surgical-time data.

==> anc/verify_all.py <==
"""Verification for the v3 reference: every closed form against two independent routes.
Route A: Ramaswami-Latouche (1986) Thm 3: R = -A0 (A1 + A0 1 alpha)^{-1}, x_n = x_1 R^{n-1}.
Route B: Asmussen-Albrecher (2010) Cor IX.3.1 + Ex A5.6: sojourn = W (+) B as PH of order 4."""
import mpmath as mp, random
mp.mp.dps = 40
def M(rows): return mp.matrix(rows)
def models(lam, m1, m2, q, mu):
    out = {}
    out['E2']   = (M([[1,0]]), M([[-mu,mu],[0,-mu]]))
    out['Hypo2']= (M([[1,0]]), M([[-m1,m1],[0,-m2]]))
    out['Hyper2']=(M([[q,1-q]]), M([[-m1,0],[0,-m2]]))
    out['Cox2'] = (M([[1,0]]), M([[-m1,q*m1],[0,-m2]]))
    return out
def thm(name, lam, m1, m2, q, mu):
    s = mp.sqrt
    if name=='E2':
        rho = 2*lam/mu; b = s(rho*(rho+8))
        r = [2*rho/(rho-b+4), 2*rho/(rho+b+4)]
        A = [ 8*(1-rho)/(b*(rho-b+4)), -8*(1-rho)/(b*(rho+b+4))]
    if name=='Hypo2':
        rho = lam*(1/m1+1/m2); b = s(lam**2+2*lam*m1+m1**2+2*lam*m2-2*m1*m2+m2**2)
        d = [lam**2+lam*m1+lam*m2-lam*b, lam**2+lam*m1+lam*m2+lam*b]
        r = [2*lam**2/d[0], 2*lam**2/d[1]]
        A = [2*lam*m1*m2*(1-rho)/(d[0]*b), -2*lam*m1*m2*(1-rho)/(d[1]*b)]
    if name=='Hyper2':
        rho = lam*(q/m1+(1-q)/m2); b = s(lam**2*(lam**2+(m1-m2)**2-2*lam*(2*q-1)*(m1-m2)))
        r=[];A=[]
        for sg in (+1,-1):  # upper sign: -beta
            r.append(2*lam**2/(lam**2+lam*(m1+m2)-sg*b))
            A.append((1-rho)*lam*(m2*(lam*m2-lam*(lam+m1)-sg*b)+q*(m1-m2)*(lam*(m1+m2-lam)-sg*b))/(b*(b-sg*lam*(lam+m1+m2))))
    if name=='Cox2':
        rho = lam*(1/m1+q/m2); b = m2*s(lam**2+(m1-m2)**2+2*lam*(m2+m1*(2*q-1)))
        r=[];A=[]
        for sg in (+1,-1):
            r.append(2*lam*m2/(lam*m2+m1*m2+m2**2-sg*b))
            A.append(m1*m2*(1-rho)*((1-q)*(b+sg*(m2*lam-m1*m2))+sg*(1+q)*m2**2)/(b*(m2*(lam+m1+m2)-sg*b)))
    return rho, r, A
def table1(name, lam, m1, m2, q, mu, rho):
    s = mp.sqrt
    if name=='E2': p=2*mu-lam; D=lam*(lam+4*mu)
    else: p=m1+m2-lam
    if name=='Hypo2': D=(m1-m2)**2+lam**2+2*lam*(m1+m2)
    if name=='Hyper2':D=(m1-m2)**2+lam**2+2*lam*(1-2*q)*(m1-m2)
    if name=='Cox2':  D=(m1-m2)**2+lam**2+2*lam*(m2+m1*(2*q-1))
    a1=(-p+s(D))/2; a2=(-p-s(D))/2
    if name=='E2':   c1=(1-rho)*mu**2/s(D); c2=-c1
    if name=='Hypo2':c1=(1-rho)*m1*m2/s(D); c2=-c1
    if name=='Hyper2':
        phi=q*m1+(1-q)*m2; c1=(1-rho)*(a1*phi+m1*m2)/s(D); c2=-(1-rho)*(a2*phi+m1*m2)/s(D)
    if name=='Cox2':
        c1=(1-rho)*m1*((1-q)*a1+m2)/s(D); c2=-(1-rho)*m1*((1-q)*a2+m2)/s(D)
    return (a1,a2),(c1,c2)
worst = {}
random.seed(1)
for trial in range(300):
    m1 = mp.mpf(random.uniform(0.2,5)); m2 = mp.mpf(random.uniform(0.2,5))
    if abs(m1-m2)<1e-3: continue
    q = mp.mpf(random.uniform(0.02,0.98)); mu = mp.mpf(random.uniform(0.2,5))
    for name,(al,T) in models(1,m1,m2,q,mu).items():
        e = mp.matrix([[1],[1]]); t = -T*e
        meanB = (-al*T**-1*e)[0]
        rho_target = random.uniform(0.05,0.99); lam = rho_target/meanB
        rho, r, A = thm(name, lam, m1, m2, q, mu)
        I=mp.eye(2); A0=lam*I; A1=T-lam*I
        R = -A0*(A1+A0*e*al)**-1                        # RL86 Thm 3 / Prop 1
        res = mp.norm(A0+R*A1+R*R*(t*al))
        x1 = -( (1-rho)*lam*al )*(A1+R*(t*al))**-1        # level-1 boundary equation
        err_p = max(abs((x1*R**(n-1)*e)[0] - (A[0]*r[0]**n+A[1]*r[1]**n))/abs(A[0]*r[0]**n+A[1]*r[1]**n) for n in [1,2,3,7,20,60])
        err_p0 = abs((1-rho)-(A[0]+A[1]))
        ev = sorted([abs(x) for x in mp.eig(R)[0]]); err_ev = max(abs(ev[0]-min(r)),abs(ev[1]-max(r)))
        # tr/det identities for R
        # AA route
        ap = -lam*al*T**-1; TW = T + t*ap
        S = mp.zeros(4,4)
        for i in range(2):
            for j in range(2):
                S[i,j]=TW[i,j]; S[i+2,j+2]=T[i,j]
        ex = -TW*e
        for i in range(2):
            for j in range(2): S[i,j+2]=ex[i]*al[0,j]
        a4 = mp.matrix([[ap[0,0],ap[0,1],(1-rho)*al[0,0],(1-rho)*al[0,1]]])
        sexit = -S*mp.matrix([[1],[1],[1],[1]])
        (a1,a2),(c1,c2) = table1(name,lam,m1,m2,q,mu,rho)
        err_f = 0
        for tt in [0.05,0.7,3,15]:
            f4 = (a4*mp.expm(S*tt)*sexit)[0]; fc = c1*mp.exp(a1*tt)+c2*mp.exp(a2*tt)
            err_f = max(err_f, abs(f4-fc)/abs(fc))
        evW = sorted([x.real for x in mp.eig(TW)[0]]); err_poles = max(abs(evW[0]-min(a1,a2)),abs(evW[1]-max(a1,a2)))
        # is sojourn PH(al, T+t ap)? density al e^{TW t} (-TW e)
        err_ph = 0
        for tt in [0.05,0.7,3,15]:
            fph = (al*mp.expm(TW*tt)*ex)[0]; fc = c1*mp.exp(a1*tt)+c2*mp.exp(a2*tt)
            err_ph = max(err_ph, abs(fph-fc)/abs(fc))
        w = worst.setdefault(name,[0]*7)
        for k,v in enumerate([res,err_p,err_p0,err_ev,err_f,err_poles,err_ph]): w[k]=max(w[k],float(v))
print("cols: riccati_res, pn_rel, p0, eig(R)-r, sojourn_order4_vs_Table1, eig(T+t a+)-poles, PH(alpha,T+t a+)_vs_Table1")
for k,v in worst.items(): print(k, ["%.1e"%x for x in v])


==> anc/verify_compact.py <==
import sympy as sp, random
lam,m1,m2,q,s=sp.symbols('lambda mu1 mu2 q s',positive=True)
# generic 2-phase PH (alpha,T) symbolic: use Coxian & Hyper as general cases
cases={'Cox2':(sp.Matrix([[1,0]]),sp.Matrix([[-m1,q*m1],[0,-m2]])),
       'Hyper2':(sp.Matrix([[q,1-q]]),sp.Matrix([[-m1,0],[0,-m2]]))}
e=sp.ones(2,1)
for nm,(al,T) in cases.items():
    t=-T*e; I=sp.eye(2)
    rho=sp.simplify(lam*(-al*T.inv()*e)[0])
    R=sp.simplify(lam*(lam*(I-e*al)-T).inv())
    R2=sp.simplify(-lam*I*(T-lam*I+lam*e*al).inv())
    print(nm,"R forms agree:",sp.simplify(R-R2)==sp.zeros(2))
    print("  tr R =",sp.factor(R.trace()),"  det R =",sp.factor(R.det()))
    # p_n = (1-rho) alpha R^n e ? check numerically n=0..5 vs QBD from earlier logic
    vals={lam:sp.Rational(3,10),m1:1,m2:sp.Rational(7,10),q:sp.Rational(2,5)}
    Rn=R.subs(vals); rn=rho.subs(vals); aln=al.subs(vals)
    A1=(T-lam*I).subs(vals); A2=(t*al).subs(vals)
    x1=-((1-rn)*sp.Rational(3,10)*aln)*(A1+Rn*A2).inv()
    ok=all(sp.simplify((x1*Rn**(n-1)*e)[0]-((1-rn)*aln*Rn**n*e)[0])==0 for n in range(1,7))
    print("  p_n=(1-rho) alpha R^n 1 for n>=1:",ok)
    # sojourn LST of PH(alpha, T+t a+) equals PK
    ap=-lam*al*T.inv(); U=T+t*ap; u=-U*e
    lstPH=sp.simplify((al*(s*I-U).inv()*u)[0])
    Bt=sp.simplify((al*(s*I-T).inv()*t)[0])
    pk=sp.simplify((1-rho)*s*Bt/(s-lam+lam*Bt))
    print("  LST PH(alpha,T+t a+) == PK sojourn LST:",sp.simplify(lstPH-pk)==0)
    print("  exit vector u == (1-rho) t:",sp.simplify(u-(1-rho)*t)==sp.zeros(2,1))


==> anc/verify_extra.py <==
import sympy as sp, mpmath as mp, random
# 1) A_i = (1-rho) alpha (R - r_j I) 1 /(r_i - r_j) vs Theorem 4 (Coxian), numerically 40 digits
mp.mp.dps=40; random.seed(3); worst=0
for _ in range(200):
    m1=mp.mpf(random.uniform(.2,5)); m2=mp.mpf(random.uniform(.2,5)); q=mp.mpf(random.uniform(.02,.98))
    rho_t=random.uniform(.05,.99); lam=rho_t/(1/m1+q/m2); rho=lam*(1/m1+q/m2)
    al=mp.matrix([[1,0]]); T=mp.matrix([[-m1,q*m1],[0,-m2]]); e=mp.matrix([[1],[1]]); I=mp.eye(2)
    R=lam*(lam*(I-e*al)-T)**-1
    b=m2*mp.sqrt(lam**2+(m1-m2)**2+2*lam*(m2+m1*(2*q-1)))
    r=[2*lam*m2/(lam*m2+m1*m2+m2**2-sg*b) for sg in (1,-1)]
    A=[m1*m2*(1-rho)*((1-q)*(b+sg*(m2*lam-m1*m2))+sg*(1+q)*m2**2)/(b*(m2*(lam+m1+m2)-sg*b)) for sg in (1,-1)]
    for i,j in ((0,1),(1,0)):
        Ai=(1-rho)*(al*(R-r[j]*I)*e)[0]/(r[i]-r[j]); worst=max(worst,abs(Ai-A[i])/abs(A[i]))
print("spectral A_i formula max rel err:",mp.nstr(worst,3))
# 2) E3 discriminant
z,rho=sp.symbols('z rho',positive=True)
Q=rho**3/27*z**3-(2*rho**3/27+rho**2/3)*z**2+(rho**3/27+rho**2/3+rho)*z-1
print("E3 disc:",sp.factor(sp.discriminant(Q,z)))
# and Q is the PK denominator / (z-1): check
mu=sp.symbols('mu',positive=True); lam=rho*mu/3; s=lam-lam*z
B=(mu/(mu+s))**3
num=sp.factor(sp.together(B-z)); print("PK denom factor:",num)
# 3) Coxian discriminant identity
l,m1,m2,q=sp.symbols('lambda mu1 mu2 q',positive=True)
print("Cox identity:",sp.expand(l**2+(m1-m2)**2+2*l*(m2+m1*(2*q-1))-((l-m1+m2)**2+4*l*m1*q))==0)

